Kalyna Block Cipher: From Design Space Exploration to ASIC Design

The Kalyna block cipher is a Ukrainian cryptography standard, selected through a national competition held between 2007 and 2010 and approved in 2015. Although its software implementations have been introduced, hardware-efficient implementations of the algorithm, i.e., accelerators, do not exist. In this paper, we explore various design architectures to implement its encryption, decryption, and unified encryption/decryption functions, considering the trade-off between area and latency. We present hardware reduction techniques and introduce alternative designs with low area, latency, and energy consumption, targeting an application-specific integrated circuit (ASIC). We present hardware-efficient designs that include countermeasures against side-channel analysis (SCA) and fault injection (FI) attacks, such as hiding, masking, and duplication techniques. We validate these implementations in a 65\;nm ASIC chip. Experimental results confirm the need for alternative designs that explore the design search space for different requirements. The proposed architectures enable hiding the power SCA leakage by randomizing the execution of operations, and the temporal duplication in designs with countermeasures against the SCA attacks can mitigate the FI attacks. The functionality of the ASIC test chip, including various Kalyna designs, is validated through measurements.

==> shmoo_plot/plot_shmoo.py <==
#!/usr/bin/env python3
"""Plot shmoo data from a YAML file.

The input YAML is expected to map block names to a structure like:

    AES:
        max_freq_mhz:
            "0.7": 120
            "0.8": 340

The script produces one PDF per block and one grid PDF containing all
selected blocks.
"""

import argparse
import math
import re
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.colors import to_rgba


DEFAULT_YAML_FILE = Path(__file__).with_name("shmoo.yaml")
DEFAULT_OUTPUT_DIR = Path(".")
DEFAULT_GRID_COLS = 2
DEFAULT_GRID_TITLE = "Shmoo Summary"
DEFAULT_FREQ_STEP_MHZ = 100
DEFAULT_SHOW_CURVE = False
DEFAULT_BORDER_COLOR = "white"
DEFAULT_BORDER_ALPHA = 0.01
DEFAULT_CURVE_COLOR = "#222222"
DEFAULT_SPLIT_BOUNDARY_COLOR = "#444444"
DEFAULT_VOLTAGE_BINS = None
DEFAULT_SHOW_FREQ_LABELS = True
DEFAULT_SHOW_LADDER = True
DEFAULT_LADDER_LINEWIDTH = 0.9

class PlotStyle:
    def __init__(self, show_curve, border_color, border_alpha, curve_color, split_boundary_color, ladder_linewidth, show_freq_labels, show_ladder):
        self.show_curve = show_curve
        self.border_color = border_color
        self.border_alpha = border_alpha
        self.curve_color = curve_color
        self.split_boundary_color = split_boundary_color
        self.ladder_linewidth = ladder_linewidth
        self.show_freq_labels = show_freq_labels
        self.show_ladder = show_ladder


def sanitize_filename(name: str) -> str:
    return re.sub(r"[^A-Za-z0-9._-]+", "_", name).strip("_") or "block"


def build_edges(values, step_for_single=0.05):
    if len(values) == 1:
        center = values[0]
        return [center - step_for_single, center + step_for_single]

    edges = [values[0] - (values[1] - values[0]) / 2.0]
    for left, right in zip(values, values[1:]):
        edges.append((left + right) / 2.0)
    edges.append(values[-1] + (values[-1] - values[-2]) / 2.0)
    return edges


def draw_cell(ax, x_left, y_bottom, width, height, facecolor, border_rgba):
    ax.add_patch(
        Rectangle(
            (x_left, y_bottom),
            width,
            height,
            facecolor=facecolor,
            edgecolor=border_rgba,
            linestyle=":",
            linewidth=0.7,
            alpha=0.95,
            zorder=1,
        )
    )


def draw_ladder(ax, x_edges, frequencies, split_boundary_color, ladder_linewidth):
    for (x_left, x_right), frequency in zip(zip(x_edges[:-1], x_edges[1:]), frequencies):
        ax.hlines(
            frequency,
            x_left,
            x_right,
            colors=split_boundary_color,
            linewidth=ladder_linewidth,
            zorder=6,
        )

    for index, x_boundary in enumerate(x_edges[1:-1], start=1):
        lower_frequency = frequencies[index - 1]
        upper_frequency = frequencies[index]
        if lower_frequency == upper_frequency:
            continue

        ax.vlines(
            x_boundary,
            min(lower_frequency, upper_frequency),
            max(lower_frequency, upper_frequency),
            colors=split_boundary_color,
            linewidth=ladder_linewidth,
            zorder=6,
        )


def load_shmoo(path):
    blocks = {}
    current_block = None
    current_key = None

    with path.open("r", encoding="utf-8") as handle:
        for raw_line in handle:
            line = raw_line.rstrip("\n")
            stripped = line.strip()

            if not stripped:
                continue

            if not line.startswith(" ") and stripped.endswith(":"):
                current_block = stripped[:-1]
                blocks[current_block] = {}
                current_key = None
                continue

            if current_block is None:
                continue

            if line.startswith("  ") and stripped.endswith(":"):
                current_key = stripped[:-1]
                if current_key != "max_freq_mhz":
                    current_key = None
                continue

            if current_key != "max_freq_mhz":
                continue

            match = re.match(r'^\s*"?([^":]+)"?:\s*(null|[-+]?[0-9]*\.?[0-9]+)\s*$', line)
            if not match:
                continue

            voltage = match.group(1).strip()
            value_text = match.group(2)
            blocks[current_block][voltage] = None if value_text == "null" else float(value_text)

    if not blocks:
        raise ValueError("No plot data found in YAML file")

    return blocks


def selected_blocks(all_blocks, subset):
    if not subset:
        return list(all_blocks.keys())

    missing = [block for block in subset if block not in all_blocks]
    if missing:
        raise ValueError(f"Unknown block(s): {', '.join(missing)}")

    return subset


def default_selected_blocks(all_blocks):
    kalyna_blocks = [block for block in all_blocks if block.startswith("Kalyna") and block != "Kalyna Kupyna"]
    if kalyna_blocks:
        if "AES" in all_blocks:
            return ["AES"] + kalyna_blocks
        return kalyna_blocks
    if "AES" in all_blocks:
        return ["AES"]
    return list(all_blocks.keys())


def selected_voltage_bins(voltage_map, subset):
    if not subset:
        return voltage_map

    selected = {}
    missing = []
    for voltage in subset:
        voltage_key = str(voltage)
        if voltage_key in voltage_map:
            selected[voltage_key] = voltage_map[voltage_key]
        else:
            missing.append(voltage_key)

    if missing:
        raise ValueError(f"Unknown voltage bin(s): {', '.join(missing)}")

    return selected


def plot_block(ax, block_name, voltage_map, freq_step_mhz, style):
    ordered_points = sorted(voltage_map.items(), key=lambda item: float(item[0]))
    valid_points = [(float(voltage), frequency) for voltage, frequency in ordered_points if frequency is not None]
    if valid_points:
        voltages = [voltage for voltage, _ in valid_points]
        frequencies = [frequency for _, frequency in valid_points]
        x_edges = build_edges(voltages)
        y_max = max(frequencies) * 1.1
        y_max = int(math.ceil(y_max / float(freq_step_mhz)) * freq_step_mhz)
        y_edges = list(range(0, y_max + freq_step_mhz, freq_step_mhz))
        border_rgba = to_rgba(style.border_color, style.border_alpha)

        for (x_left, x_right), (_, max_frequency) in zip(zip(x_edges[:-1], x_edges[1:]), valid_points):
            x_center = (x_left + x_right) / 2.0
            for y_bottom, y_top in zip(y_edges[:-1], y_edges[1:]):
                if y_top <= max_frequency:
                    draw_cell(ax, x_left, y_bottom, x_right - x_left, y_top - y_bottom, "#2ca02c", border_rgba)
                elif y_bottom >= max_frequency:
                    draw_cell(ax, x_left, y_bottom, x_right - x_left, y_top - y_bottom, "#d62728", border_rgba)
                else:
                    green_height = max_frequency - y_bottom
                    red_height = y_top - max_frequency
                    draw_cell(ax, x_left, y_bottom, x_right - x_left, green_height, "#2ca02c", border_rgba)
                    draw_cell(ax, x_left, max_frequency, x_right - x_left, red_height, "#d62728", border_rgba)

            if style.show_freq_labels:
                label_y = min(max_frequency + (freq_step_mhz * 0.22), y_max - (freq_step_mhz * 0.10))
                ax.text(
                    x_center,
                    label_y,
                    f"{int(round(max_frequency))}",
                    ha="center",
                    va="center",
                    color="black",
                    fontsize=8,
                    fontweight="bold",
                    clip_on=True,
                )

        if style.show_ladder:
            draw_ladder(ax, x_edges, frequencies, style.split_boundary_color, style.ladder_linewidth)

        if style.show_curve:
            ax.plot(voltages, frequencies, color=style.curve_color, linewidth=1.4, linestyle="-")

    ax.set_title(block_name)
    ax.set_xlabel("Core Voltage (V)")
    ax.set_ylabel("Max Frequency (MHz)")
    ax.grid(False)
    if valid_points:
        left_edge = min(x for x, _ in valid_points)
        right_edge = max(x for x, _ in valid_points)
        x_margin = (right_edge - left_edge) * 0.08 if right_edge > left_edge else 0.05
        ax.set_xlim(left_edge - x_margin, right_edge + x_margin)
        ax.set_ylim(0, y_max)
        ax.set_xticks([voltage for voltage, _ in valid_points])
        ax.set_yticks(list(range(0, y_max + 1, freq_step_mhz)))


def save_individual_plots(blocks, output_dir, freq_step_mhz, style):

    output_dir.mkdir(parents=True, exist_ok=True)

    for block_name, voltage_map in blocks.items():
        figure, ax = plt.subplots(figsize=(6.5, 4.5))
        plot_block(ax, block_name, voltage_map, freq_step_mhz, style)
        figure.tight_layout()
        figure.savefig(output_dir / f"{sanitize_filename(block_name)}.pdf", bbox_inches="tight")
        plt.close(figure)

def save_grid_plot(blocks, output_dir, grid_cols, grid_title, freq_step_mhz, style):
    block_names = list(blocks.keys())
    total_blocks = len(block_names)
    grid_cols = max(1, grid_cols)
    grid_rows = math.ceil(total_blocks / grid_cols)

    figure_width = 5.2 * grid_cols
    figure_height = 4.0 * grid_rows
    figure, axes = plt.subplots(grid_rows, grid_cols, figsize=(figure_width, figure_height))

    axes_list = list(axes.flat) if hasattr(axes, "flat") else [axes]

    for axis, block_name in zip(axes_list, block_names):
        plot_block(axis, block_name, blocks[block_name], freq_step_mhz, style)

    for axis in axes_list[total_blocks:]:
        axis.axis("off")

    figure.suptitle(grid_title, y=1.01, fontsize=14)
    figure.tight_layout()
    figure.savefig(output_dir / "shmoo_grid.pdf", bbox_inches="tight")
    plt.close(figure)


def parse_args():
    parser = argparse.ArgumentParser(description="Plot shmoo data from a YAML file")
    parser.add_argument(
        "yaml_file",
        nargs="?",
        type=Path,
        default=DEFAULT_YAML_FILE,
        help="Input YAML file",
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=DEFAULT_OUTPUT_DIR,
        help="Directory for generated PDF files",
    )
    parser.add_argument(
        "--blocks",
        nargs="*",
        default=None,
        help="Optional subset of block names to plot",
    )
    parser.add_argument(
        "--grid-cols",
        type=int,
        default=DEFAULT_GRID_COLS,
        help="Number of columns in the summary grid PDF",
    )
    parser.add_argument(
        "--freq-step-mhz",
        type=int,
        default=DEFAULT_FREQ_STEP_MHZ,
        help="Height of each frequency box in MHz",
    )
    parser.add_argument(
        "--show-curve",
        action="store_true",
        default=DEFAULT_SHOW_CURVE,
        help="Overlay the boundary line on top of the colored boxes",
    )
    parser.add_argument(
        "--grid-title",
        default=DEFAULT_GRID_TITLE,
        help="Title for the summary grid PDF",
    )
    parser.add_argument(
        "--border-color",
        default=DEFAULT_BORDER_COLOR,
        help="Color for the dotted box boundaries",
    )
    parser.add_argument(
        "--border-alpha",
        type=float,
        default=DEFAULT_BORDER_ALPHA,
        help="Opacity for the dotted box boundaries",
    )
    parser.add_argument(
        "--curve-color",
        default=DEFAULT_CURVE_COLOR,
        help="Color for the optional boundary curve",
    )
    parser.add_argument(
        "--split-boundary-color",
        default=DEFAULT_SPLIT_BOUNDARY_COLOR,
        help="Color for the upper boundary inside a partially filled box",
    )
    parser.add_argument(
        "--ladder-linewidth",
        type=float,
        default=DEFAULT_LADDER_LINEWIDTH,
        help="Line width for the dark grey ladder segments",
    )
    parser.add_argument(
        "--voltage-bins",
        nargs="*",
        default=DEFAULT_VOLTAGE_BINS,
        help="Optional subset of voltage bins to plot; defaults to all bins",
    )
    parser.add_argument(
        "--show-freq-labels",
        action="store_true",
        default=DEFAULT_SHOW_FREQ_LABELS,
        help="Annotate each voltage with its max frequency",
    )
    parser.add_argument(
        "--no-show-freq-labels",
        action="store_false",
        dest="show_freq_labels",
        help="Disable frequency annotations",
    )
    parser.add_argument(
        "--show-ladder",
        action="store_true",
        default=DEFAULT_SHOW_LADDER,
        help="Draw the dark grey step ladder on top of the boxes",
    )
    parser.add_argument(
        "--no-show-ladder",
        action="store_false",
        dest="show_ladder",
        help="Disable the step ladder",
    )
    return parser.parse_args()


def main():
    args = parse_args()
    all_blocks = load_shmoo(args.yaml_file)
    requested_blocks = args.blocks if args.blocks is not None else default_selected_blocks(all_blocks)
    plot_blocks = selected_blocks(all_blocks, requested_blocks)
    selected_data = {
        block_name: selected_voltage_bins(all_blocks[block_name], args.voltage_bins)
        for block_name in plot_blocks
    }
    style = PlotStyle(
        show_curve=args.show_curve,
        border_color=args.border_color,
        border_alpha=args.border_alpha,
        curve_color=args.curve_color,
        split_boundary_color=args.split_boundary_color,
        ladder_linewidth=args.ladder_linewidth,
        show_freq_labels=args.show_freq_labels,
        show_ladder=args.show_ladder,
    )

    save_individual_plots(selected_data, args.output_dir, args.freq_step_mhz, style)
    save_grid_plot(selected_data, args.output_dir, args.grid_cols, args.grid_title, args.freq_step_mhz, style)


if __name__ == "__main__":
    main()
